GPT-6 Astra Is a Native Visuo-Tactile Policy for Contact-Rich Manipulation

Recent advances in multimodal models have enabled GPT-6 Astra to perform robotic manipulation through in-context learning. Yet contact-rich control and tactile perception are often regarded as strengths of specialist policies, leaving open whether Astra can directly understand and use tactile observations. We provide, to our knowledge, the first demonstration that Astra directly interprets vision-based tactile images and uses their contact cues for manipulation. Tactile RGB images enter through its existing visual interface, enabling few-shot closed-loop control on nineteen simulated UniVTAC and OpenViTac tasks with 210 sampled scene seeds per setting. With visuo-tactile input, Astra achieves mean success rates of 93.8% and 81.8%, exceeding the strongest reported specialist baselines in our comparison by 22.9 and 13.1 percentage points, respectively. Vision-only performance also leads these baselines, reaching 76.3% and 80.6%. Trajectory analysis reveals active probing, cautious grasping, contact-guided alignment, and recovery, alongside difficulties with tangential loading and corrective execution. Our findings challenge the exclusivity of specialist policies in contact-rich manipulation and show that fine-grained vision can partially compensate for missing touch. They also identify vision-based tactile sensing as an interface for scaling contact understanding with foundation models and reveal signs of benchmark saturation. These results motivate joint visual-tactile pretraining, harder contact-rich evaluations, and physical-robot validation.

==> anc/README.txt <==
TacTalent arXiv submission source
================================
Main file: main.tex
Compiler: XeLaTeX (specified in 00README.json)

The verified bibliography is included directly in main.tex.
No BibTeX step or separate .bbl/.bib/.bst files are required.
Figures use literal includegraphics paths. The custom title font
is declared with fontspec and retains the existing T1 layout.
The body font explicitly selects XCharter Type 1 mode for
consistent font selection across TeX Live releases.
The PDFTeX-only .tfm file is not needed for this XeLaTeX source.
No scientific text, figure, table, citation or page layout is changed.

Compile with:
  xelatex main.tex
  xelatex main.tex

Template and font attribution notices are preserved in
anc/template-provenance/.


==> anc/template-provenance/ATTRIBUTION.md <==
# Attribution and upstream sources

This file records the provenance and reuse boundary of the two projects that
made this template possible.

## 1. Google DeepMind technical-report class

- Work: *Gemini: A Family of Highly Capable Multimodal Models*
- Paper: https://arxiv.org/abs/2312.11805v5
- Source package: https://arxiv.org/src/2312.11805v5
- Source archive retrieved: 2026-08-03
- Downloaded archive SHA-256:
  `87846abe7d26355d1ff97511737f66a53cad6ab59de3fa8e05fea1b72e349cd7`
- Upstream `googledeepmind.cls` SHA-256:
  `91d8a6a8388337a6cf37efcb228a23f86c0af3dc528408c77e21fb9b3c035bf3`
- Derived `cleantechnicalreport.cls` SHA-256:
  `2491d116e9348a4ac302c00efda0c0d6e2bfc9ca40bed1885c9eca8921471e41`
- License declared in the class header: Creative Commons
  Attribution-ShareAlike 4.0 International (CC BY-SA 4.0)
- Original upstream attribution: `DeepMind, London, 2019`

The following upstream version history is retained from the original header:

- v0.4, September 2023: update to the Google DeepMind unit;
- v0.31, May 2019: corresponding authors allowed without the internal option;
- v0.3, March 2019: math-font consistency and improved option handling;
- v0.2, January 2019: font, margin, and notes consistency;
- v0.1, December 2018: initial testing version.

This repository does not distribute the original class under its original
filename. It distributes the renamed derivative `cleantechnicalreport.cls`,
which retains the XCharter/newtx/zlmtt type system, geometry, body layout,
section hierarchy, captions, tables, bibliography support, and generic page
furniture. The derivative removes the upstream institution-specific logo path,
address, copyright notice, confidential/internal wording, and report identifier.
The legacy `logo`, `address`, `copyright`, and `internal` options now raise an
explanatory `\ClassError`; the derivative contains no implementation that
produces the upstream institution-specific output.
The file header identifies the upstream work, preserves the CC BY-SA 4.0
license, and records these modifications.

## 2. Industry-style visual reference

- Repository: https://github.com/ShenzheZhu/industry-tech-report-template
- Inspected commit:
  https://github.com/ShenzheZhu/industry-tech-report-template/commit/41464936654e24b730317109e1caf9c0c0e0614e
- Repository README at that commit describes the project as MIT licensed.

The inspected commit does not include a standalone `LICENSE`, `COPYING`, or
`NOTICE` file. This combined template therefore does not rely on permission to
copy that repository's implementation or assets.

This project is gratefully acknowledged as the visual inspiration for the title
rules, centered author block, rounded abstract card, metadata rows, colors, and
spacing proportions. Those features were independently implemented in
`hybridfrontmatter.sty`. No source code from its `style.cls`, Stanford logo,
Stanford Digital Economy Lab logo, or other repository assets are copied or
distributed here.

## 3. Combined template

`cleantechnicalreport.cls`, `hybridfrontmatter.sty`, the sample paper, and the
integration work are released under CC BY-SA 4.0. The combined repository uses
that same license to satisfy the ShareAlike requirement declared by the upstream
class.

License deed: https://creativecommons.org/licenses/by-sa/4.0/

The names and trademarks of Google, Google DeepMind, Stanford University, and
Stanford Digital Economy Lab belong to their respective owners. This repository
is an independent community template and is not affiliated with or endorsed by
either upstream project or any referenced institution.

For the project's brand-neutralization measures and rights-holder review
process, see [NOTICE.md](NOTICE.md).


==> anc/template-provenance/INSTITUTIONAL-LOGOS.md <==
# Institutional marks

Tsinghua University: official purple university seal, obtained from its Visual Identity website.
- Source page: https://vi.tsinghua.edu.cn/gk/xxbz/xh.htm
- Original asset: https://vi.tsinghua.edu.cn/__local/8/1C/21/2F02A66E31BF084FE340463BB47_B9A95F73_185BC.jpg
- The original JPEG is embedded unchanged in a tightly framed PDF; its colours and aspect ratio are preserved.

AMAP: the vector logo Form XObject from the first page of the author-specified report.
- Source: https://arxiv.org/pdf/2608.27529
- Title: Revisiting Local Context for Long-Horizon Streaming 3D Reconstruction.
- The logo is isolated from the document and rendered at high resolution, without redrawing or recolouring the mark.

The institutional marks retain the rights of their respective owners and are not relicensed under the report-template licence. They identify the authors' affiliations. Original working assets and source metadata are retained in data/logo-sources/ of the writing project.


==> anc/template-provenance/LICENSE <==
Attribution-ShareAlike 4.0 International

=======================================================================

Creative Commons Corporation ("Creative Commons") is not a law firm and
does not provide legal services or legal advice. Distribution of
Creative Commons public licenses does not create a lawyer-client or
other relationship. Creative Commons makes its licenses and related
information available on an "as-is" basis. Creative Commons gives no
warranties regarding its licenses, any material licensed under their
terms and conditions, or any related information. Creative Commons
disclaims all liability for damages resulting from their use to the
fullest extent possible.

Using Creative Commons Public Licenses

Creative Commons public licenses provide a standard set of terms and
conditions that creators and other rights holders may use to share
original works of authorship and other material subject to copyright
and certain other rights specified in the public license below. The
following considerations are for informational purposes only, are not
exhaustive, and do not form part of our licenses.

     Considerations for licensors: Our public licenses are
     intended for use by those authorized to give the public
     permission to use material in ways otherwise restricted by
     copyright and certain other rights. Our licenses are
     irrevocable. Licensors should read and understand the terms
     and conditions of the license they choose before applying it.
     Licensors should also secure all rights necessary before
     applying our licenses so that the public can reuse the
     material as expected. Licensors should clearly mark any
     material not subject to the license. This includes other CC-
     licensed material, or material used under an exception or
     limitation to copyright. More considerations for licensors:
     wiki.creativecommons.org/Considerations_for_licensors

     Considerations for the public: By using one of our public
     licenses, a licensor grants the public permission to use the
     licensed material under specified terms and conditions. If
     the licensor's permission is not necessary for any reason--for
     example, because of any applicable exception or limitation to
     copyright--then that use is not regulated by the license. Our
     licenses grant only permissions under copyright and certain
     other rights that a licensor has authority to grant. Use of
     the licensed material may still be restricted for other
     reasons, including because others have copyright or other
     rights in the material. A licensor may make special requests,
     such as asking that all changes be marked or described.
     Although not required by our licenses, you are encouraged to
     respect those requests where reasonable. More considerations
     for the public:
     wiki.creativecommons.org/Considerations_for_licensees

=======================================================================

Creative Commons Attribution-ShareAlike 4.0 International Public
License

By exercising the Licensed Rights (defined below), You accept and agree
to be bound by the terms and conditions of this Creative Commons
Attribution-ShareAlike 4.0 International Public License ("Public
License"). To the extent this Public License may be interpreted as a
contract, You are granted the Licensed Rights in consideration of Your
acceptance of these terms and conditions, and the Licensor grants You
such rights in consideration of benefits the Licensor receives from
making the Licensed Material available under these terms and
conditions.


Section 1 -- Definitions.

  a. Adapted Material means material subject to Copyright and Similar
     Rights that is derived from or based upon the Licensed Material
     and in which the Licensed Material is translated, altered,
     arranged, transformed, or otherwise modified in a manner requiring
     permission under the Copyright and Similar Rights held by the
     Licensor. For purposes of this Public License, where the Licensed
     Material is a musical work, performance, or sound recording,
     Adapted Material is always produced where the Licensed Material is
     synched in timed relation with a moving image.

  b. Adapter's License means the license You apply to Your Copyright
     and Similar Rights in Your contributions to Adapted Material in
     accordance with the terms and conditions of this Public License.

  c. BY-SA Compatible License means a license listed at
     creativecommons.org/compatiblelicenses, approved by Creative
     Commons as essentially the equivalent of this Public License.

  d. Copyright and Similar Rights means copyright and/or similar rights
     closely related to copyright including, without limitation,
     performance, broadcast, sound recording, and Sui Generis Database
     Rights, without regard to how the rights are labeled or
     categorized. For purposes of this Public License, the rights
     specified in Section 2(b)(1)-(2) are not Copyright and Similar
     Rights.

  e. Effective Technological Measures means those measures that, in the
     absence of proper authority, may not be circumvented under laws
     fulfilling obligations under Article 11 of the WIPO Copyright
     Treaty adopted on December 20, 1996, and/or similar international
     agreements.

  f. Exceptions and Limitations means fair use, fair dealing, and/or
     any other exception or limitation to Copyright and Similar Rights
     that applies to Your use of the Licensed Material.

  g. License Elements means the license attributes listed in the name
     of a Creative Commons Public License. The License Elements of this
     Public License are Attribution and ShareAlike.

  h. Licensed Material means the artistic or literary work, database,
     or other material to which the Licensor applied this Public
     License.

  i. Licensed Rights means the rights granted to You subject to the
     terms and conditions of this Public License, which are limited to
     all Copyright and Similar Rights that apply to Your use of the
     Licensed Material and that the Licensor has authority to license.

  j. Licensor means the individual(s) or entity(ies) granting rights
     under this Public License.

  k. Share means to provide material to the public by any means or
     process that requires permission under the Licensed Rights, such
     as reproduction, public display, public performance, distribution,
     dissemination, communication, or importation, and to make material
     available to the public including in ways that members of the
     public may access the material from a place and at a time
     individually chosen by them.

  l. Sui Generis Database Rights means rights other than copyright
     resulting from Directive 96/9/EC of the European Parliament and of
     the Council of 11 March 1996 on the legal protection of databases,
     as amended and/or succeeded, as well as other essentially
     equivalent rights anywhere in the world.

  m. You means the individual or entity exercising the Licensed Rights
     under this Public License. Your has a corresponding meaning.


Section 2 -- Scope.

  a. License grant.

       1. Subject to the terms and conditions of this Public License,
          the Licensor hereby grants You a worldwide, royalty-free,
          non-sublicensable, non-exclusive, irrevocable license to
          exercise the Licensed Rights in the Licensed Material to:

            a. reproduce and Share the Licensed Material, in whole or
               in part; and

            b. produce, reproduce, and Share Adapted Material.

       2. Exceptions and Limitations. For the avoidance of doubt, where
          Exceptions and Limitations apply to Your use, this Public
          License does not apply, and You do not need to comply with
          its terms and conditions.

       3. Term. The term of this Public License is specified in Section
          6(a).

       4. Media and formats; technical modifications allowed. The
          Licensor authorizes You to exercise the Licensed Rights in
          all media and formats whether now known or hereafter created,
          and to make technical modifications necessary to do so. The
          Licensor waives and/or agrees not to assert any right or
          authority to forbid You from making technical modifications
          necessary to exercise the Licensed Rights, including
          technical modifications necessary to circumvent Effective
          Technological Measures. For purposes of this Public License,
          simply making modifications authorized by this Section 2(a)
          (4) never produces Adapted Material.

       5. Downstream recipients.

            a. Offer from the Licensor -- Licensed Material. Every
               recipient of the Licensed Material automatically
               receives an offer from the Licensor to exercise the
               Licensed Rights under the terms and conditions of this
               Public License.

            b. Additional offer from the Licensor -- Adapted Material.
               Every recipient of Adapted Material from You
               automatically receives an offer from the Licensor to
               exercise the Licensed Rights in the Adapted Material
               under the conditions of the Adapter's License You apply.

            c. No downstream restrictions. You may not offer or impose
               any additional or different terms or conditions on, or
               apply any Effective Technological Measures to, the
               Licensed Material if doing so restricts exercise of the
               Licensed Rights by any recipient of the Licensed
               Material.

       6. No endorsement. Nothing in this Public License constitutes or
          may be construed as permission to assert or imply that You
          are, or that Your use of the Licensed Material is, connected
          with, or sponsored, endorsed, or granted official status by,
          the Licensor or others designated to receive attribution as
          provided in Section 3(a)(1)(A)(i).

  b. Other rights.

       1. Moral rights, such as the right of integrity, are not
          licensed under this Public License, nor are publicity,
          privacy, and/or other similar personality rights; however, to
          the extent possible, the Licensor waives and/or agrees not to
          assert any such rights held by the Licensor to the limited
          extent necessary to allow You to exercise the Licensed
          Rights, but not otherwise.

       2. Patent and trademark rights are not licensed under this
          Public License.

       3. To the extent possible, the Licensor waives any right to
          collect royalties from You for the exercise of the Licensed
          Rights, whether directly or through a collecting society
          under any voluntary or waivable statutory or compulsory
          licensing scheme. In all other cases the Licensor expressly
          reserves any right to collect such royalties.


Section 3 -- License Conditions.

Your exercise of the Licensed Rights is expressly made subject to the
following conditions.

  a. Attribution.

       1. If You Share the Licensed Material (including in modified
          form), You must:

            a. retain the following if it is supplied by the Licensor
               with the Licensed Material:

                 i. identification of the creator(s) of the Licensed
                    Material and any others designated to receive
                    attribution, in any reasonable manner requested by
                    the Licensor (including by pseudonym if
                    designated);

                ii. a copyright notice;

               iii. a notice that refers to this Public License;

                iv. a notice that refers to the disclaimer of
                    warranties;

                 v. a URI or hyperlink to the Licensed Material to the
                    extent reasonably practicable;

            b. indicate if You modified the Licensed Material and
               retain an indication of any previous modifications; and

            c. indicate the Licensed Material is licensed under this
               Public License, and include the text of, or the URI or
               hyperlink to, this Public License.

       2. You may satisfy the conditions in Section 3(a)(1) in any
          reasonable manner based on the medium, means, and context in
          which You Share the Licensed Material. For example, it may be
          reasonable to satisfy the conditions by providing a URI or
          hyperlink to a resource that includes the required
          information.

       3. If requested by the Licensor, You must remove any of the
          information required by Section 3(a)(1)(A) to the extent
          reasonably practicable.

  b. ShareAlike.

     In addition to the conditions in Section 3(a), if You Share
     Adapted Material You produce, the following conditions also apply.

       1. The Adapter's License You apply must be a Creative Commons
          license with the same License Elements, this version or
          later, or a BY-SA Compatible License.

       2. You must include the text of, or the URI or hyperlink to, the
          Adapter's License You apply. You may satisfy this condition
          in any reasonable manner based on the medium, means, and
          context in which You Share Adapted Material.

       3. You may not offer or impose any additional or different terms
          or conditions on, or apply any Effective Technological
          Measures to, Adapted Material that restrict exercise of the
          rights granted under the Adapter's License You apply.


Section 4 -- Sui Generis Database Rights.

Where the Licensed Rights include Sui Generis Database Rights that
apply to Your use of the Licensed Material:

  a. for the avoidance of doubt, Section 2(a)(1) grants You the right
     to extract, reuse, reproduce, and Share all or a substantial
     portion of the contents of the database;

  b. if You include all or a substantial portion of the database
     contents in a database in which You have Sui Generis Database
     Rights, then the database in which You have Sui Generis Database
     Rights (but not its individual contents) is Adapted Material,
     including for purposes of Section 3(b); and

  c. You must comply with the conditions in Section 3(a) if You Share
     all or a substantial portion of the contents of the database.

For the avoidance of doubt, this Section 4 supplements and does not
replace Your obligations under this Public License where the Licensed
Rights include other Copyright and Similar Rights.


Section 5 -- Disclaimer of Warranties and Limitation of Liability.

  a. UNLESS OTHERWISE SEPARATELY UNDERTAKEN BY THE LICENSOR, TO THE
     EXTENT POSSIBLE, THE LICENSOR OFFERS THE LICENSED MATERIAL AS-IS
     AND AS-AVAILABLE, AND MAKES NO REPRESENTATIONS OR WARRANTIES OF
     ANY KIND CONCERNING THE LICENSED MATERIAL, WHETHER EXPRESS,
     IMPLIED, STATUTORY, OR OTHER. THIS INCLUDES, WITHOUT LIMITATION,
     WARRANTIES OF TITLE, MERCHANTABILITY, FITNESS FOR A PARTICULAR
     PURPOSE, NON-INFRINGEMENT, ABSENCE OF LATENT OR OTHER DEFECTS,
     ACCURACY, OR THE PRESENCE OR ABSENCE OF ERRORS, WHETHER OR NOT
     KNOWN OR DISCOVERABLE. WHERE DISCLAIMERS OF WARRANTIES ARE NOT
     ALLOWED IN FULL OR IN PART, THIS DISCLAIMER MAY NOT APPLY TO YOU.

  b. TO THE EXTENT POSSIBLE, IN NO EVENT WILL THE LICENSOR BE LIABLE
     TO YOU ON ANY LEGAL THEORY (INCLUDING, WITHOUT LIMITATION,
     NEGLIGENCE) OR OTHERWISE FOR ANY DIRECT, SPECIAL, INDIRECT,
     INCIDENTAL, CONSEQUENTIAL, PUNITIVE, EXEMPLARY, OR OTHER LOSSES,
     COSTS, EXPENSES, OR DAMAGES ARISING OUT OF THIS PUBLIC LICENSE OR
     USE OF THE LICENSED MATERIAL, EVEN IF THE LICENSOR HAS BEEN
     ADVISED OF THE POSSIBILITY OF SUCH LOSSES, COSTS, EXPENSES, OR
     DAMAGES. WHERE A LIMITATION OF LIABILITY IS NOT ALLOWED IN FULL OR
     IN PART, THIS LIMITATION MAY NOT APPLY TO YOU.

  c. The disclaimer of warranties and limitation of liability provided
     above shall be interpreted in a manner that, to the extent
     possible, most closely approximates an absolute disclaimer and
     waiver of all liability.


Section 6 -- Term and Termination.

  a. This Public License applies for the term of the Copyright and
     Similar Rights licensed here. However, if You fail to comply with
     this Public License, then Your rights under this Public License
     terminate automatically.

  b. Where Your right to use the Licensed Material has terminated under
     Section 6(a), it reinstates:

       1. automatically as of the date the violation is cured, provided
          it is cured within 30 days of Your discovery of the
          violation; or

       2. upon express reinstatement by the Licensor.

     For the avoidance of doubt, this Section 6(b) does not affect any
     right the Licensor may have to seek remedies for Your violations
     of this Public License.

  c. For the avoidance of doubt, the Licensor may also offer the
     Licensed Material under separate terms or conditions or stop
     distributing the Licensed Material at any time; however, doing so
     will not terminate this Public License.

  d. Sections 1, 5, 6, 7, and 8 survive termination of this Public
     License.


Section 7 -- Other Terms and Conditions.

  a. The Licensor shall not be bound by any additional or different
     terms or conditions communicated by You unless expressly agreed.

  b. Any arrangements, understandings, or agreements regarding the
     Licensed Material not stated herein are separate from and
     independent of the terms and conditions of this Public License.


Section 8 -- Interpretation.

  a. For the avoidance of doubt, this Public License does not, and
     shall not be interpreted to, reduce, limit, restrict, or impose
     conditions on any use of the Licensed Material that could lawfully
     be made without permission under this Public License.

  b. To the extent possible, if any provision of this Public License is
     deemed unenforceable, it shall be automatically reformed to the
     minimum extent necessary to make it enforceable. If the provision
     cannot be reformed, it shall be severed from this Public License
     without affecting the enforceability of the remaining terms and
     conditions.

  c. No term or condition of this Public License will be waived and no
     failure to comply consented to unless expressly agreed to by the
     Licensor.

  d. Nothing in this Public License constitutes or may be interpreted
     as a limitation upon, or waiver of, any privileges and immunities
     that apply to the Licensor or You, including from the legal
     processes of any jurisdiction or authority.


=======================================================================

Creative Commons is not a party to its public licenses.
Notwithstanding, Creative Commons may elect to apply one of its public
licenses to material it publishes and in those instances will be
considered the “Licensor.” The text of the Creative Commons public
licenses is dedicated to the public domain under the CC0 Public Domain
Dedication. Except for the limited purpose of indicating that material
is shared under a Creative Commons public license or as otherwise
permitted by the Creative Commons policies published at
creativecommons.org/policies, Creative Commons does not authorize the
use of the trademark "Creative Commons" or any other trademark or logo
of Creative Commons without its prior written consent including,
without limitation, in connection with any unauthorized modifications
to any of its public licenses or any other arrangements,
understandings, or agreements concerning use of licensed material. For
the avoidance of doubt, this paragraph does not form part of the public
licenses.

Creative Commons may be contacted at creativecommons.org.


==> anc/template-provenance/NOTICE.md <==
# Independent project, branding, and rights-holder notice

This repository is an independently maintained community project. It is not an
official template of Google, Google DeepMind, Stanford University, or Stanford
Digital Economy Lab, and it is not affiliated with, sponsored by, or endorsed
by any of those organizations.

## Upstream attribution

The neutral `cleantechnicalreport.cls` is derived from `googledeepmind.cls`,
which was distributed with the public source package of *Gemini: A Family of
Highly Capable Multimodal Models*:

- https://arxiv.org/abs/2312.11805v5
- https://arxiv.org/src/2312.11805v5

The upstream class declares CC BY-SA 4.0. The derived class retains that license,
identifies the upstream file, and records the material neutralization
modifications in its file header and in [ATTRIBUTION.md](ATTRIBUTION.md).

The front-matter design also takes visual inspiration from:

- https://github.com/ShenzheZhu/industry-tech-report-template

No class code, institutional logo, or other asset from that visual-reference
repository is distributed here.

## Brand-neutralization measures

This repository does not distribute Google, Google DeepMind, Stanford, or
Stanford Digital Economy Lab logos. The derived class removes the upstream
institution-specific logo path, address, copyright notice, internal/confidential
wording, report identifier, and related output. The corresponding legacy options
raise an explanatory `\ClassError`; the derived class contains no implementation
that produces the removed branded material.

Plain-text names and links are used only as reasonably necessary to identify and
credit upstream sources. Nothing in this repository should be interpreted as a
claim of partnership, sponsorship, official status, or endorsement.

Generic logo slots are provided only for marks that a user owns or is authorized
to use. Users are responsible for rights in content and assets they add.

## Rights-holder contact and review policy

If you are a rights holder and believe that material in this repository infringes
your copyright, trademark, or other rights, please open an issue at:

https://github.com/SOMEAIDI/preprint-clean-elegant-technical-report-template/issues/new

Please identify the material, the right at issue, your relationship to that
right, and a reliable way to contact you. We intend to review reasonably
substantiated notices promptly. If our review determines that affected material
infringes a third party's rights, we will remove or disable it without undue
delay; we may also revise it where that appropriately resolves the concern.

This policy is intended to support responsible handling of legitimate concerns.
It is not an admission of infringement, does not create immunity from applicable
law, and does not replace the need to obtain permission before using protected
third-party material.


==> anc/template-provenance/TACTALENT-ADAPTATION.txt <==
TacTalent layout adaptation, 17 October 2026

Source template:
https://github.com/SOMEAIDI/preprint-clean-elegant-technical-report-template
Commit: dd1099f9734b196656e9bc455ec531641b1afc28

The class is a brand-neutral community derivative of the class distributed
with the Gemini technical report. It is not an official institutional template.
Original attribution and license statements are retained in the class and in
this directory. The supplied class and TacTalent layout adaptation are shared
under CC BY-SA 4.0. This statement concerns template code; it does not impose a
new license on the scientific manuscript, data, or third-party figure content.

Changes to cleantechnicalreport.cls:
- Load inputenc and cmap only under pdfTeX.
- Disable unsupported microtype tracking under XeTeX.
- Use XCharter's portable Type 1 font family to avoid font substitution.

The separate tactalent-layout.sty defines the customized title typography,
page geometry, heading hierarchy, captions, abstract panel, color palette,
paragraph spacing, and page numbers. The template's hybridfrontmatter.sty is
not used. At the authors' request, the title page now includes the official
Tsinghua University seal and the AMAP mark shown in arXiv:2608.27529.
Asset provenance is documented in INSTITUTIONAL-LOGOS.md.

Visual references inspected for the title and abstract treatment:
https://arxiv.org/abs/2602.10098
https://arxiv.org/abs/2509.24704
No text, figures, or source code from these two papers is incorporated.

The descriptive revision also replaces manual main-text page breaks with
continuous figure and table placement, and avoids single-line paragraph
fragments at page boundaries.


==> anc/template-provenance/TITLE-FONT.txt <==
Title font: Optimistic Display Bold (PostScript: OptimisticDisp-Bd).
Source: unchanged assets/Optimistic.ttf and assets/optimistic.tfm from
https://arxiv.org/src/2602.10098 (VLA-JEPA source archive).

Embedded font copyright notice:
Copyright 2019-2021 Facebook. All rights reserved. This font may not be
altered in any way without prior permission from Facebook.

The supplied font is not modified. Its OS/2 embedding field is 8
(editable embedding). The report title and bold sans-serif heading hierarchy use this typeface.
Regular body text retains its existing font family.

